Nonrepetitively 3-colorable subdivisions of graphs with a logarithmic number of subdivisions per edge

We show that for every graph $G$ and every graph $H$ obtained by subdividing each edge of $G$ at least $O(\log |V(G)|)$, $H$ is nonrepetitively 3-colorable. In fact, we show that $O(\log \pi'(G))$ subdivisions per edge are enough, where $\pi'(G)$ is the nonrepetitive chromatic index of $G$. This answers a question of Wood and improves a similar result of Pezarski and Zmarz that stated the existence of at least one 3-colorable division with a linear number of subdivision vertices per edge.

==> anc/verifying_lemma4.cpp <==
#include <iostream>
#include <vector>
#include <string>

using namespace std;

bool squareFree(const string& w){//Verifies that w is square-free
  for(size_t m=0; m<=w.size(); m++){//m is the starting position of a possible square
    for(size_t p=1; m+p*2<=w.size(); p++){//p is the period of a possible square
      bool isSquare = true;
      for(size_t i=0; i<p; i++)//Verifies is there is a square of period p starting at position m
        if(w[m+i] != w[m+p+i]){
          isSquare = false; 
          break;
        }
      if(isSquare) return false;
    }
  }
  return true;
}

bool isFactor(const string & fact, const string & word){//Verifies that fact is a factor of word
  return word.find(fact) != string::npos;
}

bool countOccurences(const string & fact, const string & word){//Count the number of occurrences of fact as a factor of word
  int occurrences = 0;
  size_t start = 0;
  while (word.find(fact, start) != string::npos) {
    occurrences++;
    start = word.find(fact, start)+1;
  }
  return occurrences;
}


bool isInternalFactor(const string & fact, const string & word){//Verifies that fact is an internal factor of word
  string wordbis = word.substr(1, word.size()-2); //removes the first and last letter
  return wordbis.find(fact) != string::npos;
}


int main (int argc, char *argv[]){
  //Initialization of the substitution, s and p
  pair<string,string> substitution[3];
  substitution[0] = pair<string,string>("012102120210201021201210",
                                       "0121021202102012021201210");
  for(size_t i=0; i<substitution[0].first.size(); i++){
    substitution[1].first += (char)('0' + ((substitution[0].first[i]-'0'+1)%3));
    substitution[2].first += (char)('0' + ((substitution[0].first[i]-'0'+2)%3));
  }
  for(size_t i=0; i<substitution[0].second.size(); i++){
    substitution[1].second += (char)('0' + ((substitution[0].second[i]-'0'+1)%3));
    substitution[2].second += (char)('0' + ((substitution[0].second[i]-'0'+2)%3));
  }
  cout << "The substitution is initialized and is given by:" << endl;
  for(int i=0; i<3; i++)
    cout << i << " -> {"<<substitution[i].first << ", " << substitution[i].second << "}" << endl;

  string s = "1202120121021201021";
  string sbar;
  for(size_t i=s.size(); i>0; i--)
    sbar += s[i-1];
  string p = sbar+'0'+s;
  cout << endl << "s =    " << s << endl <<  "sbar = " << sbar << endl << "p = sbar0s = " << p << endl << endl;
  cout << "We can now check the lemma." << endl;

  //Checking 1 and 2
  cout << "Starting with part 1 and 2." << endl;
  vector<string> hab;
  for(int a=0; a<3; a++)
    for(int b=0; b<3; b++){
      hab.push_back(substitution[a].first  + substitution[b].first);
      hab.push_back(substitution[a].second + substitution[b].first);
      hab.push_back(substitution[a].first  + substitution[b].second);
      hab.push_back(substitution[a].second + substitution[b].second);
    }
  for(size_t i=0; i<hab.size(); i++){
  cout << "Checking : " << hab[i] << endl;
    for(int c=0; c<3; c++){
      if(isInternalFactor(substitution[c].first, hab[i]) 
      || isInternalFactor(substitution[c].second, hab[i])){
        cout << "Part 1 of the Lemma is wrong." << endl;
        return 0;
      }
      if(isFactor(s, hab[i]) || isFactor(sbar, hab[i])){
        cout << "Part 2 of the Lemma is wrong." << endl;
        return 0;
      }
    }
  }
  cout << "Part 1 and 2 of the Lemma are correct." << endl << endl;

  //Cheking 3
  cout << "Checking part 3 of the lemma." << endl;
  vector<string> ph0ab;
    for(int a=1; a<3; a++)
      for(int b=0; b<3; b++){
      if(b == a) continue;
        ph0ab.push_back(p + substitution[0].first + substitution[a].first + substitution[b].first);
        ph0ab.push_back(p + substitution[0].first + substitution[a].first + substitution[b].second);
        ph0ab.push_back(p + substitution[0].first + substitution[a].second+ substitution[b].first);
        ph0ab.push_back(p + substitution[0].first + substitution[a].second+ substitution[b].second);
        ph0ab.push_back(p + substitution[0].second+ substitution[a].first + substitution[b].first);
        ph0ab.push_back(p + substitution[0].second+ substitution[a].first + substitution[b].second);
        ph0ab.push_back(p + substitution[0].second+ substitution[a].second+ substitution[b].first);
        ph0ab.push_back(p + substitution[0].second+ substitution[a].second+ substitution[b].second);
     }
  for(size_t i=0; i<ph0ab.size(); i++){
    cout << "Checking: " << ph0ab[i] << endl;
    if(!squareFree(ph0ab[i]) || countOccurences(s, ph0ab[i]) != 1 || countOccurences(sbar, ph0ab[i]) != 1){
      cout << "Part 3 of the Lemma is wrong." << endl;
      return 0;
    }
  }
  cout << "Part 3 of the Lemma is correct." << endl << endl;

  //Cheking 4
  cout << "Checking part 4 of the lemma." << endl;
  vector<string> hba0p;
   for(int a=1; a<3; a++)
    for(int b=0; b<3; b++){
      if(b==a) continue;
      hba0p.push_back(substitution[b].first + substitution[a].first + substitution[0].first + p);
      hba0p.push_back(substitution[b].second+ substitution[a].first + substitution[0].first + p);
      hba0p.push_back(substitution[b].first + substitution[a].second+ substitution[0].first + p);
      hba0p.push_back(substitution[b].second+ substitution[a].second+ substitution[0].first + p);
      hba0p.push_back(substitution[b].first + substitution[a].first + substitution[0].second+ p);
      hba0p.push_back(substitution[b].second+ substitution[a].first + substitution[0].second+ p);
      hba0p.push_back(substitution[b].first + substitution[a].second+ substitution[0].second+ p);
      hba0p.push_back(substitution[b].second+ substitution[a].second+ substitution[0].second+ p);
    }
  for(size_t i=0; i<hba0p.size(); i++){
    cout << "Checking: " << hba0p[i] << endl;
    if(!squareFree(hba0p[i]) || countOccurences(s, hba0p[i]) != 1 || countOccurences(sbar, hba0p[i]) != 1){
      cout << "Part 4 of the Lemma is wrong." << endl;
      return 0;
    }
  }
  cout << "Part 4 of the Lemma is correct." << endl;

  cout << "The Lemma is correct." << endl;
  return 0;
}


